Quantum Circuit for Calculating Symmetrized Functions Via Grover-like Algorithm

In this paper, we give a quantum circuit that calculates symmetrized functions. Our algorithm applies the original Grover's algorithm or a variant thereof such as AFGA (adaptive fixed point Grover's algorithm). Our algorithm uses AFGA in conjunction with two new techniques we call "targeting two hypotheses" and "blind targeting". Suppose AFGA drives the starting state $|s\rangle$ to the target state $|t\rangle$. When targeting two hypotheses, $|t\rangle$ is a superposition $a_0|0\rangle + a_1|1\rangle$ of two orthonormal states or hypotheses $|0\rangle$ and $|1\rangle$. When targeting blindly, the value of $\langle t| s\rangle$ is not known a priori.

==> anc/afga_blind.m <==
%A variation of afga.m where
%(1)the first g_in used and 
%(2)the g0 used as argument in afga_step()
%are both estimated because they are not known initially.
%This program is described in the paper
%``Quantum Circuit for calculating symmetrized functions
%via Grover-like algorithm" by R.R. Tucci, arXiv?

g0_degs = 88 %g0 stands for gamma
g0est_degs = 90 %estimate of g0, assuming don't know it initially
del_lam_degs = 150
num_steps = 50 %maximum number of Grover iterations
tail_len = 20 %apply low pass filter to last tail_len instances of num_steps
num_trials = 3
plotted_trial = 0 %won't plot if this negative

assert(plotted_trial<num_trials, "plotted_trial must be less than num_trials");
    
fi = fopen ("afga_blind.txt", "w", "native");
fprintf(fi, "gamma(degs) = %10.4e\n", g0_degs);
fprintf(fi, "gamma_estimate(degs) = %10.4e\n", g0est_degs);
fprintf(fi, "del_lam(degs) = %10.4e\n", del_lam_degs);
fprintf(fi, "num_steps = %i\n", num_steps);
fprintf(fi, "tail_len = %i\n", tail_len);
fprintf(fi, "num_trials = %i\n", num_trials);
fprintf(fi, "plotted_trial = %i\n", plotted_trial);

g0 = (pi/180)*g0_degs
g0est = (pi/180)*g0est_degs
del_lam = (pi/180)*del_lam_degs;
sg0 = sin(g0);
cg0 = cos(g0);
slam = sin(del_lam);
clam = cos(del_lam);
vz = [0;0;1];
vs0 = [sg0;0;cg0];
fprintf(fi,"j\tgam_j(degs)\talp_j(degs)\tvr_x\tvr_y\tvr_z\tvs_x\tvs_y\tvs_z\n");

sx = linspace(0,num_steps-1,num_steps);
sy = linspace(0,num_steps-1,num_steps);
sz = linspace(0,num_steps-1,num_steps);

if(plotted_trial>=0)
    graphics_toolkit("fltk");%selects openGl, "gnuplot" is other option
	clf(); %clear figure queue or will draw on top of previous one
	sx_plot = linspace(0,num_steps-1,num_steps);
	sy_plot = linspace(0,num_steps-1,num_steps);
	sz_plot = linspace(0,num_steps-1,num_steps);
	time = linspace(0,num_steps-1,num_steps);
endif	

range = (num_steps-tail_len):num_steps;
for k=0:num_trials-1
	vs = vs0;
	vr = afga_rot(vz, -del_lam, vs);
	g_in = g0est;
	[g_out, alpha] = afga_step(g_in, g0est, del_lam);
	fprintf(fi,"trial %i, g0est_over_g0 = %10.4e\n", k, g0est/g0);
    for j=0:num_steps-1
	    fprintf(fi,"%i\t", j);
	    fprintf(fi,"%10.4e\t", g_in*180/pi);
	    fprintf(fi,"%10.4e\t", alpha*180/pi);
	    fprintf(fi,"%10.4e\t%10.4e\t%10.4e\t", vr(1), vr(2), vr(3));
	    fprintf(fi,"%10.4e\t%10.4e\t%10.4e\n", vs(1), vs(2), vs(3));
	    
		sx(j+1) = vs(1);
		sy(j+1) = vs(2);
		sz(j+1) = vs(3);
		
		if(k==plotted_trial)
		    sx_plot(j+1) = vs(1);
			sy_plot(j+1) = vs(2);
			sz_plot(j+1) = vs(3);
	    endif
	    
	    vs = afga_rot(vs0, -alpha, vr);
	    vr = afga_rot(vz, -del_lam, vs); 	
	    g_in = g_out;
	    [g_out, alpha] = afga_step(g_in, g0est, del_lam);
    endfor
    est_method=0;
    if(est_method==0)	
        vz_est = [(max(sx(range))+min(sx(range)))/2,(max(sy(range))+min(sy(range)))/2,(max(sz(range))+min(sz(range)))/2]';
    else
        % this estimation method doesn't work well for g0_degs= 180 - epsilon
        %vz_est = [mean(sx(range)),mean(sy(range)),mean(sz(range))]';
    endif
    vz_est = vz_est/sqrt(vz_est'*vz_est);
	g0est = acos(vz_est'*vs0)
endfor
fclose(fi);

if(plotted_trial>=0) 
    scatter(time, sx_plot, 5, "red", "filled");
    hold on;
    scatter(time, sy_plot, 5, "blue", "filled");
    hold on;
    scatter(time, sz_plot, 5, "green", "filled");
  
legend(
strcat(
sprintf("gamma(degs) = %10.4e\n", g0_degs),      
sprintf("gamma_estimate(degs) = %10.4e\n", g0est_degs),
sprintf("del_lam(degs) = %10.4e\n", del_lam_degs),
sprintf("num_steps = %i\n", num_steps),
sprintf("tail_len = %i\n", tail_len),
sprintf("num_trials = %i\n", num_trials),
sprintf("plotted_trial = %i", plotted_trial)
), 
"location", "southeast");

    xlabel('Grover Step');
    
%save plot as svg (scalable vector graphic) so 
%can touch up in Inkscape and then convert within Inkscape
%to eps (encapsulated postscript) for Latex. 
%Could also just save now directly as .eps file
    print -dsvg afga_blind.svg 
endif







==> anc/afga_rot.m <==
%This function is called by afga.m
%It rotates a vector r 
%by an angle theta about the axis a.
%r and a must be unit R^3 vectors.
function r_new = afga_rot(a, theta, r)
r_new = a*(a'*r)+ cross(a, r)*sin(theta) +(r - (a'*r)*a)*cos(theta);


==> anc/afga_step.m <==
%This function is called by afga.m

function [g_out, alpha] = afga_step(g_in, g0, del_lam)

cgin = cos(g_in);
sgin = sin(g_in);
cg0 = cos(g0);
sg0 = sin(g0);
cg0minus = cos(g0 - g_in);
sg0minus = sin(g0 - g_in);
clam = cos(del_lam);
slam = sin(del_lam);
rjs = cg0*cgin + sg0*sgin*clam;

angle_rjs = atan2(sqrt(1-rjs^2), rjs);
dg = -g0 + g_in + angle_rjs;
g_out = g_in - dg;

%alpha = asin(slam)*sgin)/sin(angle_rjs))
%this expression for alpha only works sometimes, because
%x and pi - x both have same sine 

x = sin(dg)*(cgin*sgin*(1-clam) + sg0minus*rjs) + cos(dg)*(cgin^2 +sgin^2*clam - cg0minus*rjs);
y = sin(g0 -g_in + dg)*sgin*slam;
alpha = atan2(y,x);

